Plain convergence of adaptive algorithms without exploiting reliability and efficiency

We consider h-adaptive algorithms in the context of the finite element method (FEM) and the boundary element method (BEM). Under quite general assumptions on the building blocks SOLVE, ESTIMATE, MARK, and REFINE of such algorithms, we prove plain convergence in the sense that the adaptive algorithm drives the underlying a posteriori error estimator to zero. Unlike available results in the literature, our analysis avoids the use of any reliability and efficiency estimate, but only relies on structural properties of the estimator, namely stability on non-refined elements and reduction on refined elements. In particular, the new framework thus covers also problems involving non-local operators like the fractional Laplacian or boundary integral equations, where (discrete) efficiency is (currently) not available.

==> cleantex.c <==
/*
 * moegliche Aufrufe:
 * ./a.out                 ==> fragt nach Filename, eliminiert DEFAULT
 * ./a.out filename        ==> eliminiert DEFAULT
 * ./a.out filename string ==> eliminiert string
 *
 * OUTPUT: Datei out_filename
 */

/*################################################*/
/* Die Konstante enthaelt den default Suchstring. */
#define DEFAULT "revision"
/*################################################*/

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

int main(int nargin, char* input[]){

  char search[255]="\\";
  char filename[255];
  char outputfilename[255]="out_";

  char defaultstring[] = DEFAULT;
  char string[255];

  if (nargin == 1) {
    printf("Filename: ");
    scanf("%s",filename);
    strcpy(string,defaultstring);
  }
  else if (nargin == 2) {
    strcpy(filename,input[1]);
    strcpy(string,defaultstring);
  }
  else if (nargin == 3) {
    strcpy(filename,input[1]);
    strcpy(string,input[2]);
  }
    
  strcat(search,string);
  strcat(search,"{");
  int length = strlen(string);
  int N=length+2;

  char ch;
  int rpl=0;
  char buffer[N+1];
  int sbuffer[N];
  int counter=0,i=0,j=0,rev=0;;
  FILE* fpread,*fpwrite;
  
  fpread=fopen(filename,"r");
  strcat(outputfilename,filename);
  fpwrite=fopen(outputfilename,"w");
  for(i=0;i<N;++i){
    sbuffer[i]=0;
    buffer[i]=' ';
  }
  buffer[N]='\0';
  while(1){
    if((ch=fgetc(fpread))!=EOF){
      for(i=1;i<N;++i){
	buffer[i-1]=buffer[i];
	sbuffer[i-1]=sbuffer[i];
      }
      sbuffer[N-1]=0;
      buffer[N-1]=ch;
      if(strstr(buffer,search) && rev==0){
	rpl++;
	for(i=0;i<N;++i){
	  sbuffer[i]=1;
	}
	rev=1;
      }
      if(ch=='{' && rev==1 && buffer[N-2]!='\\'){
	counter++;
      }
      if(ch=='}' && rev==1 && buffer[N-2]!='\\'){
	counter--;
      }
      if(counter==0 && rev==1){
	rev=0;
	sbuffer[N-1]=1;
      }
      if(j>=N-1 && sbuffer[0]==0){
	fputc(buffer[0],fpwrite);
      }
      j++;
    }else{
      break;
    }
  }
  for(i=1;i<N;++i){
    if(sbuffer[i]==0){
      fputc(buffer[i],fpwrite);
    }
  }
  fclose(fpread);
  fclose(fpwrite);
  printf("Cleaned %d times \"%s\"\n",rpl,string);
}


